A fully Bayesian approach for the imputation and analysis of derived outcome variables with missingness

Derived variables are variables that are constructed from one or more source variables through established mathematical operations or algorithms. For example, body mass index (BMI) is a derived variable constructed from two source variables: weight and height. When using a derived variable as the outcome in a statistical model, complications arise when some of the source variables have missing values. In this paper, we propose how one can define a single fully Bayesian model to simultaneously impute missing values and sample from the posterior. We compare our proposed method with alternative approaches that rely on multiple imputation with examples including an analysis to estimate the risk of microcephaly (a derived variable based on sex, gestational age and head circumference at birth) in newborns exposed to the ZIKA virus.

==> data_boys.R <==
rm(list = ls())
detach_package <- function(pkg, character.only = FALSE)
{
  if(!character.only)
  {
    pkg <- deparse(substitute(pkg))
  }
  search_item <- paste("package", pkg, sep = ":")
  while(search_item %in% search())
  {
    detach(search_item, unload = TRUE, character.only = TRUE)
  }
}
detach_package("mice")
library(mice)
library(rjags)
library(mvtnorm)
summary(boys$age)
dim(boys)
boys<-boys[boys[,"age"]>=1 & boys[,"age"]<=18,]

boys[1:20,]
dim(boys) 

summary(boys$age)
boys$logbmi <- log(boys$bmi)
boys$loghgt <- log(boys$hgt)
boys$logwgt <- log(boys$wgt)
boys$city <- as.numeric(boys$reg=="city")
boys<-(boys[,c("hgt", "wgt", "logbmi", "loghgt", "logwgt", "city", "age")])

boxplot(boys$logbmi~boys$reg)

library(ggvenn)
ggvenn(as.data.frame(is.na(boys[,c("logbmi","loghgt","logwgt","city")])), fill_color=c("#0073C2FF", "#EFC000FF", "#868686FF", "#CD534CFF"))

# Frequentist analysis:
plot(logbmi~age,data=boys[boys[,"age"]>1,], col=boys[boys[,"age"]>1,"city"]+1, pch=20)
mod1 <- lm(logbmi~city*age + I(age^2) ,data=boys[boys[,"age"]>1,])
freq_complete <- round(c(coef(mod1)["city"], confint(mod1)["city",]),3)
freq_complete
summary(mod1)



par(mfrow=c(3,1),
oma = c(2,3,0,0) + 0.1,
          mar = c(1,0,1,0) + 0.8)
plot(logwgt ~age,data=na.omit(boys),  col=rgb(0.5,city,0.7,alpha=0.5), pch=20, ylab="log(weight)"); mtext("log-weight",adj=0, padj=-0.5)
mod1 <- lm(logwgt ~city*age + I(age^2)  ,data=boys)
summary(mod1)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=0,age=seq(1,18,0.5))), col=rgb(0.5,0,0.7,alpha=1), lwd=3)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=1,age=seq(1,18,0.5))), col=rgb(0.5,1,0.7,alpha=1), lwd=3)



plot(loghgt ~age,data=na.omit(boys), col=rgb(0.5,city,0.7,alpha=0.5), pch=20, ylab="log(height)"); mtext("log-height",adj=0, padj=-0.5)
mod1 <- lm(loghgt ~city*age + I(age^2)   ,data=boys)
summary(mod1)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=0,age=seq(1,18,0.5))), col=rgb(0.5,0,0.7,alpha=1), lwd=3)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=1,age=seq(1,18,0.5))), col=rgb(0.5,1,0.7,alpha=1), lwd=3)


plot(logbmi~age,data=na.omit(boys), col=rgb(0.5,city,0.7,alpha=0.5), pch=20)
mod1 <- lm(logbmi ~city*age + I(age^2)  ,data=boys); mtext("log-BMI",adj=0, padj=-0.5)
summary(mod1)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=0,age=seq(1,18,0.5))), col=rgb(0.5,0,0.7,alpha=1), lwd=3)
lines(seq(1,18,0.5),predict(mod1, newdata=data.frame(city=1,age=seq(1,18,0.5))), col=rgb(0.5,1,0.7,alpha=1), lwd=3)


title(xlab = "Age (years)",
      ylab = "",
      outer = TRUE, line = 1, cex.lab=1.2)
##############################
nMCMC <- 2000
thedata <- boys[,c("logbmi", "hgt", "wgt", "city", "age")]
dim(thedata)




# Univariate analysis:
# model 1: a model with y is input
jags_univ <- "model {
# Priors
beta0 ~ dnorm(0,1)
beta1 ~ dnorm(0,1)
beta2 ~ dnorm(0,1)
beta3 ~ dnorm(0,1)
beta4 ~ dnorm(0,1)
sigma ~ dexp(1)

# Model	
for(i in 1:N){
	y[i]     ~ dnorm(beta0 + beta1*x1[i] + beta2*x2[i]+ beta3*x1[i]*x2[i] + beta4*(x2[i]^2),
	 1/(sigma_squared))}

# Output
sigma_squared <- sigma^2
}"




# Bivariate analysis:
# model 2: a model with z1 and z2 as input
jags_biv<- "model {
# Priors
alpha0 ~ dnorm(0,1)
alpha1 ~ dnorm(0,1)
alpha2 ~ dnorm(0,1)
alpha3 ~ dnorm(0,1)
alpha4 ~ dnorm(0,1)

gamma0 ~ dnorm(0,1)
gamma1 ~ dnorm(0,1)
gamma2 ~ dnorm(0,1)
gamma3 ~ dnorm(0,1)
gamma4 ~ dnorm(0,1)

 # Constructing the covariance matrix and the corresponding precision matrix.
    prec[1:2,1:2] <- inverse(cov[,])
    cov[1,1] <- sigma[1] * sigma[1]
    cov[1,2] <- sigma[1] * sigma[2] * rho
    cov[2,1] <- sigma[1] * sigma[2] * rho
    cov[2,2] <- sigma[2] * sigma[2]
    
    # Flat priors on all parameters which could, of course, be made more informative.
    sigma[1] ~ dexp(1) 
    sigma[2] ~ dexp(1) 
    rho ~ dunif(-1, 1)
    pi  ~ dunif(0, 1)
# Model	
for(i in 1:N){
  x1[i]  ~ dbin(pi,1);
  mu[i,1] = alpha0 + alpha1*x1[i] + 
  				alpha2*x2[i] + alpha3*x1[i]*x2[i] + alpha4*(x2[i]^2) ;
  mu[i,2] = gamma0 + gamma1*x1[i] + 
  				gamma2*x2[i] + gamma3*x1[i]*x2[i] + gamma4*(x2[i]^2);
	#z[i,1:2] ~ dmnorm(mu[i,1:2], prec[1:2,1:2]);
	
	
	z[i,1] ~ dmnorm(mu[i,1], pow(sigma[1],-2) );
	z[i,2] ~ dmnorm(mu[i,2] + (sigma[2]/sigma[1])*rho*(z[i,1]-mu[i,1]), 
	                1/((1-(rho^2))*(sigma[2]^2)) );
	
}

}"



dim(thedata)


############################################################
############################################################
### ### With univariate ### ###
start_time <- Sys.time()
# model with y as input
thedata_cc<-na.omit(thedata)
jags.m <- jags.model(textConnection(jags_univ), 
                     data = list(y = thedata_cc[,"logbmi"], 
                                 x1 = thedata_cc[,"city"],
                                 x2 = thedata_cc[,"age"],
                                 N = dim(thedata_cc)[1]))

# this is our estimate
mAsamples <-(coda.samples(jags.m, c("beta1", "beta3") , n.iter = nMCMC, n.burnin=1000))
theta_samples <- apply(mAsamples[[1]],1, function(q) {q["beta1"] + q["beta3"]*mean(thedata[,"age"])})  

univariate_complete_est <- round(quantile(theta_samples, c(0.5,0.025,0.975)),3)
end_time <- Sys.time()
mAtime <- end_time-start_time
univariate_complete_time <-mAtime
univariate_complete_est
univariate_complete_time
############################################################
############################################################

####################
create_theta_gcomp <- function(q){

#	N <- dim(thedata)[1]
	N <- 1
	x1 = rep(0,S*N)
	x2 = sample(thedata[,"age"], S*N, replace=TRUE)
	
		mu1 = q["alpha0"] + q["alpha1"]*x1 + q["alpha2"]*x2 + q["alpha3"]*x1*x2 + q["alpha4"]*(x2^2);
		mu2 = q["gamma0"] + q["gamma1"]*x1 + q["gamma2"]*x2 + q["gamma3"]*x1*x2 + q["gamma4"]*(x2^2);

		Sigma = matrix(c(q["sigma[1]"]^2, 
		q["sigma[1]"]*q["sigma[2]"]*q["rho"],
		q["sigma[1]"]*q["sigma[2]"]*q["rho"],
		q["sigma[2]"]^2),2,2) 
	
	
logBMIstar0 <- apply(cbind(1:(S*N)),1, function(i){
			zstar_i <- rmvnorm(1,cbind(mu1[i], mu2[i]), sigma= Sigma)
			logBMIstar <- (zstar_i[2]) - log((exp(zstar_i[1])/100)^2)
			return(logBMIstar)})

# Y* ~ Y|X1=0,X2=samplex2
			
	x1 = rep(1,S*N)
	
		mu1 = q["alpha0"] + q["alpha1"]*x1 + q["alpha2"]*x2 + q["alpha3"]*x1*x2 + q["alpha4"]*(x2^2);
		mu2 = q["gamma0"] + q["gamma1"]*x1 + q["gamma2"]*x2 + q["gamma3"]*x1*x2 + q["gamma4"]*(x2^2);

	
logBMIstar1 <- apply(cbind(1:(S*N)),1, function(i){
			zstar_i <- rmvnorm(1,cbind(mu1[i], mu2[i]), sigma= Sigma)
			logBMIstar <- (zstar_i[2]) - log((exp(zstar_i[1])/100)^2)
			return(logBMIstar)})	
# Y* ~ Y|X1=1,X2=samplex2			
			
	thetasample <- mean(logBMIstar1)  -	mean(logBMIstar0)	
	
	return(thetasample)}
########################################


############################################################
### ### With bivariate and math and proposed ### ###
start_time <- Sys.time()
# model with z as input
jags.m <- jags.model(textConnection(jags_biv), 
                     data = list(z = cbind(log(thedata[,"hgt"]),
                                           log(thedata[,"wgt"])), 
                                 x1 = thedata[,"city"],
                                 x2 = thedata[,"age"],
                                 N = dim(thedata)[1]))

mAsamples <- coda.samples(jags.m, 
c("alpha0", "alpha1", "alpha2", "alpha3", "alpha4",
"gamma0", "gamma1", "gamma2", "gamma3", "gamma4", "sigma", "rho"),
n.iter = nMCMC, n.burnin=1000)
dim(mAsamples[[1]])[1]
end_time <- Sys.time()
biv_time <- end_time-start_time

#library(devtools)
#install_github("psolymos/pbapply")
library(pbapply)

# with math:
start_time <- Sys.time()
theta_samplesA <- apply(mAsamples[[1]],1, function(q) {q["gamma1"] - 2*q["alpha1"] +(q["gamma3"]-2*q["alpha3"])*mean(thedata[,"age"])})  
math_est <- round(quantile(theta_samplesA, c(0.5,0.025,0.975)),3)
end_time <- Sys.time()
math_time <- (end_time-start_time) + biv_time 


# with gcomp:
start_time <- Sys.time()
x1 = thedata[,"city"]; x2 = thedata[,"age"]; S <- 2000
theta_samples <- pbapply(mAsamples[[1]], 1, create_theta_gcomp)
gcomp_est <- round(quantile(theta_samples, c(0.5,0.025,0.975)),3)
end_time <- Sys.time()
gcomp_time <- (end_time-start_time) + biv_time 





#########################
# Passive imputation strategy:




boys[,c("loghgt")] <- log(boys[,c("hgt")])
boys[,c("logwgt")] <- log(boys[,c("wgt")])
boys[,c("age_squared")] <- (boys[,c("age")])^2

thedata <- (boys[,c("logbmi", "loghgt", "logwgt", "city", "age", "age_squared")])
dim(thedata)
start_time <- Sys.time()
dat <- thedata
init = mice(dat, maxit=0) 
head(dat)
meth = init$method
predM = init$predictorMatrix
meth
meth[c("loghgt")]="norm" 
meth[c("logwgt")]="norm" 
meth[c("city")]="pmm" 
meth[c("logbmi")]="~I(log( exp(logwgt)  /(( exp(loghgt)  /100)^2)))"
meth
n_imputations <- 50
imputed = mice(dat, method=meth, predictorMatrix=predM, m=n_imputations)
imputed_dat <- list()
for(j in 1:n_imputations){imputed_dat[[j]] <- complete(imputed,action=j)}

coda_samples <- NULL
for(j in 1:n_imputations){
  
  jags.m1 <- jags.model(textConnection(jags_univ), 
                        data = list(y = imputed_dat[[j]][,"logbmi"], 
                                    x1 = imputed_dat[[j]][,"city"],
                                    x2 = imputed_dat[[j]][,"age"],
                                    N = dim(imputed_dat[[j]])[1]))
                                                                        
  
  codas <- coda.samples(jags.m1, "beta1", n.iter = 5000, n.burnin=1000)
  coda_samples <- c(coda_samples, c(codas[[1]][,"beta1"]))
}
passive_samples <- coda_samples
c(mean(passive_samples), sd(passive_samples))
passive_est <- round(quantile(passive_samples, c(0.500,0.025,0.975)),3)
end_time <- Sys.time()
passive_time <- end_time-start_time

passive_est
passive_time

